Flavonstrahlung in the $B_3-L_2$ $Z'$ Model at Current and Future Colliders

The $B_3-L_2$ $Z^\prime$ model may explain some gross features of the fermion mass spectrum as well as $b\rightarrow s \ell \ell$ anomalies. A TeV-scale physical scalar field associated with gauged $U(1)_{B_3-L_2}$ spontaneous symmetry breaking, the flavon field $\vartheta$, affects Higgs phenomenology via mixing. In this paper, we investigate the collider phenomenology of the flavon field. Higgs and $W$ boson mass data are used to place bounds upon parameter space. We then examine flavonstrahlung (${Z^\prime} \rightarrow Z^\prime \vartheta$ production) at colliders as a means to directly produce and discover flavon particles, providing direct empirical evidence tying it to $U(1)_{B_3-L_2}$ symmetry breaking. A 100 TeV FCC-hh or a 10 TeV muon collider would have high sensitivity to flavonstrahlung, whereas the HL-LHC can observe it only in extreme corners of parameter space.

==> anc/B3L2_with_flavon.fr <==
(***************************************************************************************************************)
(******                       This is the FeynRules mod-file for the Standard model                       ******)
(******                                                                                                   ******)
(******     Authors: N. Christensen, C. Duhr, B. Fuks                                                     ******)
(******                                                                                                   ******)
(****** Choose whether Feynman gauge is desired.                                                          ******)
(****** If set to False, unitary gauge is assumed.                                                          ****)
(****** Feynman gauge is especially useful for CalcHEP/CompHEP where the calculation is 10-100 times faster. ***)
(****** Feynman gauge is not supported in MadGraph and Sherpa.                                              ****)
(***************************************************************************************************************)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Zprime_B3L2_flavon";

M$Information = {
  Authors      -> {"Standard Model: N. Christensen", "C. Duhr", "B. Fuks", "Mixing additions and Zprime by B.C. Allanach", "Flavon additions by E.A. Loisa"},
  Version      -> "1.5.0",
  Date         -> "15.2.2022",
  Institutions -> {"Michigan State University", "Universite catholique de
  Louvain (CP3)", "IPHC Strasbourg / University of Strasbourg", "DAMTP,
  University of Cambridge"},
  Emails       -> {"neil@pa.msu.edu", "claude.duhr@uclouvain.be",
  "benjamin.fuks@cnrs.in2p3.fr", "B.C.Allanach@damtp.cam.ac.uk", "eal47@cam.ac.uk"},
  URLs         -> "http://feynrules.phys.ucl.ac.be/view/Main/StandardModel"
};

FeynmanGauge = True;

(* ************************** *)
(* ***** NLO Variables ****** *)
(******************************)

FR$LoopSwitches = {{Gf, MW}};
FR$RmDblExt = { ymb -> MB, ymc -> MC, ymdo -> MD, yme -> Me,
   ymm -> MMU, yms -> MS, ymt -> MT, ymtau -> MTA, ymup -> MU};

(* Note: *)
(*This file contains both the Standard Model and the B_3-L_2 extension*)
(*It is thus enough to just load this model file in the Mathematica notebook if *)
(*one wishes to use the model*)

(* ************************** *)
(* *****  Change  log   ***** *)
(* ************************** *)
(* v1.5.1: Eetu: Added Goldstone boson for the U(1)B3-L2 symmetry *)
(* v1.5.0: Eetu: I added everything from Ben's U(1)B3-L2 model into this file and added the flavon and Higgs-Flavon mixing*)
(* v1.4.9: Eetu's changes: Removed BlockNames from internal variables, caused problems when creating UFO*)
(* v1.4.8: Ben A's changes: input all elements of CKM matrix to be non-zero   *)
(* v1.4.7: Index issue with the ghost Lagrangian (special thanks to S. Iwamoto *)
(* v1.4.6: NLO variable added.                                               *)
(* v1.4.5: Added widths for ghosts.                                          *)
(* v1.4.4: Changed widths of goldstone bosons to be the same as for the W and Z bosons *)
(* v1.4.3: Updated conventions for the symmetric structure constants of SU3. *)
(* v1.4.2: Set FeynmanGauge=True as default again.                           *)
(* v1.4: Added SU(2) representation.                                         *)
(*       -> Modification in the field declarations (doublets are added)      *)
(*       -> Modification in the Lagrangian (much simpler).                   *)
(* v1.3: Added yukawa couplings for all fermions for gauge invariance.       *)
(*       Added yukawa couplings for 1st generation fermions to Massless.rst. *)
(*       Updated parameters to PDG 2010.                                     *)
(* v1.2: Set FeynmanGauge=True as default.                                   *)
(*       Set Gluonic ghosts to be included in both gauges.                   *)
(* v1.1: Fixed yukawa couplings in Feynman gauge.                            *)
(*       Changed yd[n] CKM[n,m] to yd[m] CKM[n,m].                           *)
(*       Changed yu[n] Conjugate[CKM[m,n]] to yu[m] Conjugate[CKM[m,n]].     *)

(* ************************** *)
(* *****      vevs      ***** *)
(* ************************** *)
M$vevs = { {Phi[2],vev}, {TH, THvev}};

(* ************************** *)
(* *****  Gauge groups  ***** *)
(* ************************** *)
M$GaugeGroups = {
  U1Y  == {
    Abelian          -> True,
    CouplingConstant -> g1,
    GaugeBoson       -> B,
    Charge           -> Y
  },
  SU2L == {
    Abelian           -> False,
    CouplingConstant  -> gw,
    GaugeBoson        -> Wi,
    StructureConstant -> Eps,
    Representations   -> {Ta,SU2D},
    Definitions       -> {Ta[a_,b_,c_]->PauliSigma[a,b,c]/2, FSU2L[i_,j_,k_]:> I Eps[i,j,k]}
  },
  SU3C == {
    Abelian           -> False,
    CouplingConstant  -> gs,
    GaugeBoson        -> G,
    StructureConstant -> f,
    Representations   -> {T,Colour},
    SymmetricTensor   -> dSUN
  },
  U1BL  == {
    Abelian          -> True,
    CouplingConstant -> gzp,
    GaugeBoson       -> Zp,
    Charge           -> QBL
  }
};


(* ************************** *)
(* *****    Indices     ***** *)
(* ************************** *)

IndexRange[Index[SU2W      ]] = Unfold[Range[3]];
IndexRange[Index[SU2D      ]] = Unfold[Range[2]];
IndexRange[Index[Gluon     ]] = NoUnfold[Range[8]];
IndexRange[Index[Colour    ]] = NoUnfold[Range[3]];
IndexRange[Index[Generation]] = Range[3];

IndexStyle[SU2W,       j];
IndexStyle[SU2D,       k];
IndexStyle[Gluon,      a];
IndexStyle[Colour,     m];
IndexStyle[Generation, f];


(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
    {QCD, 1},
    {QED, 2},
    {NP, 1}
};

(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {

(* Gauge bosons: physical vector fields *)
  V[1] == {
    ClassName       -> A,
    SelfConjugate   -> True,
    Mass            -> 0,
    Width           -> 0,
    ParticleName    -> "a",
    PDG             -> 22,
    PropagatorLabel -> "a",
    PropagatorType  -> W,
    PropagatorArrow -> None,
    FullName        -> "Photon"
  },
  V[2] == {
    ClassName       -> Z,
    SelfConjugate   -> True,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    ParticleName    -> "Z",
    PDG             -> 23,
    PropagatorLabel -> "Z",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Z"
  },
  V[3] == {
    ClassName        -> W,
    SelfConjugate    -> False,
    Mass             -> {MW, Internal},
    Width            -> {WW, 2.085},
    ParticleName     -> "W+",
    AntiParticleName -> "W-",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 24,
    PropagatorLabel  -> "W",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "W"
  },
  V[4] == {
    ClassName        -> G,
    SelfConjugate    -> True,
    Indices          -> {Index[Gluon]},
    Mass             -> 0,
    Width            -> 0,
    ParticleName     -> "g",
    PDG              -> 21,
    PropagatorLabel  -> "G",
    PropagatorType   -> C,
    PropagatorArrow  -> None,
    FullName         -> "G"
  },

  (* Additional Z' boson *)
  V[5] == {
    ClassName         ->Zp,
    SelfConjugate     ->True,
    Mass              ->{MZp,Internal},
    Width             ->{WZp,15.5},
    ParticleName      ->"Zp",
    PDG               ->32,
    PropagatorLabel   ->"Zp",
    PropagatorType    ->Sine,
    PropagatorArrow   ->None
  },

  (*Note: MZp = qth gzp THvev where qth is the flavon charge under U(1)_{B3-L2}, gzp is the Z' coupling constant and THvev is the flavon vev *)

(* Ghosts: related to physical gauge bosons *)
  U[1] == {
    ClassName       -> ghA,
    SelfConjugate   -> False,
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width	          -> 0,
    PropagatorLabel -> "uA",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[2] == {
    ClassName       -> ghZ,
    SelfConjugate   -> False,
    Ghost           -> Z,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> {MZ,91.1876},
    Width	          -> {WZ, 2.4952},
    PropagatorLabel -> "uZ",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[31] == {
    ClassName       -> ghWp,
    SelfConjugate   -> False,
    Ghost           -> W,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> 1},
    Mass            -> {MW,Internal},
    Width           -> {WW, 2.085},
    PropagatorLabel -> "uWp",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[32] == {
    ClassName       -> ghWm,
    SelfConjugate   -> False,
    Ghost           -> Wbar,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> -1},
    Mass            -> {MW,Internal},
    Width           -> {WW, 2.085},
    PropagatorLabel -> "uWm",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[4] == {
    ClassName       -> ghG,
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon]},
    Ghost           -> G,
    PDG             -> 82,
    QuantumNumbers  ->{GhostNumber -> 1},
    Mass            -> 0,
    Width	          -> 0,
    PropagatorLabel -> "uG",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },

(* Gauge bosons: unphysical vector fields *)
  V[11] == {
    ClassName     -> B,
    Unphysical    -> True,
    SelfConjugate -> True,
    Definitions   -> { B[mu_] -> -sw Z[mu]+cw A[mu]}
  },
  V[12] == {
    ClassName     -> Wi,
    Unphysical    -> True,
    SelfConjugate -> True,
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { Wi[mu_,1] -> (Wbar[mu]+W[mu])/Sqrt[2], Wi[mu_,2] -> (Wbar[mu]-W[mu])/(I*Sqrt[2]), Wi[mu_,3] -> cw Z[mu] + sw A[mu]}
  },

(* Ghosts: related to unphysical gauge bosons *)
  U[11] == {
    ClassName     -> ghB,
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> B,
    Definitions   -> {ghB -> -sw ghZ + cw ghA}
  },
  U[12] == {
    ClassName     -> ghWi,
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> Wi,
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { ghWi[1] -> (ghWp+ghWm)/Sqrt[2], ghWi[2] -> (ghWm-ghWp)/(I*Sqrt[2]), ghWi[3] -> cw ghZ+sw ghA}
  },

(* Fermions: physical fields *)
  F[1] == {
    ClassName        -> vl,
    ClassMembers     -> {ve,vm,vt},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> 0,
    Width            -> 0,
    QuantumNumbers   -> {LeptonNumber -> 1},
    PropagatorLabel  -> {"v", "ve", "vm", "vt"} ,
    PropagatorType   -> S,
    PropagatorArrow  -> Forward,
    PDG              -> {12,14,16},
    ParticleName     -> {"ve","vm","vt"},
    AntiParticleName -> {"ve~","vm~","vt~"},
    FullName         -> {"Electron-neutrino", "Mu-neutrino", "Tau-neutrino"}
  },
  F[2] == {
    ClassName        -> l,
    ClassMembers     -> {e, mu, ta},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Ml, {Me,5.11*0.0001}, {MMU,0.10566}, {MTA,1.777}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1, LeptonNumber -> 1},
    PropagatorLabel  -> {"l", "e", "mu", "ta"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {11, 13, 15},
    ParticleName     -> {"e-", "mu-", "ta-"},
    AntiParticleName -> {"e+", "mu+", "ta+"},
    FullName         -> {"Electron", "Muon", "Tau"}
  },
  F[3] == {
    ClassName        -> uq,
    ClassMembers     -> {u, c, t},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mu, {MU, 2.55*0.001}, {MC,1.27}, {MT,172}},
    Width            -> {0, 0, {WT,1.50833649}},
    QuantumNumbers   -> {Q -> 2/3},
    PropagatorLabel  -> {"uq", "u", "c", "t"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {2, 4, 6},
    ParticleName     -> {"u",  "c",  "t" },
    AntiParticleName -> {"u~", "c~", "t~"},
    FullName         -> {"u-quark", "c-quark", "t-quark"}
  },
  F[4] == {
    ClassName        -> dq,
    ClassMembers     -> {d, s, b},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Md, {MD,5.04*0.001}, {MS,0.101}, {MB,4.7}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1/3},
    PropagatorLabel  -> {"dq", "d", "s", "b"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {1,3,5},
    ParticleName     -> {"d",  "s",  "b" },
    AntiParticleName -> {"d~", "s~", "b~"},
    FullName         -> {"d-quark", "s-quark", "b-quark"}
  },

(* Fermions: unphysical fields *)
  F[11] == {
    ClassName      -> LL,
    Unphysical     -> True,
    Indices        -> {Index[SU2D], Index[Generation]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/2},
    Definitions    -> { LL[sp1_,1,ff_] :> Module[{sp2}, ProjM[sp1,sp2] vl[sp2,ff]], LL[sp1_,2,ff_] :> Module[{sp2}, ProjM[sp1,sp2] l[sp2,ff]] }
  },
  F[12] == {
    ClassName      -> lR,
    Unphysical     -> True,
    Indices        -> {Index[Generation]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1},
    Definitions    -> { lR[sp1_,ff_] :> Module[{sp2}, ProjP[sp1,sp2] l[sp2,ff]] }
  },
  F[13] == {
    ClassName      -> QL,
    Unphysical     -> True,
    Indices        -> {Index[SU2D], Index[Generation], Index[Colour]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/6},
    Definitions    -> {
      QL[sp1_,1,ff_,cc_] :> Module[{sp2}, ProjM[sp1,sp2] uq[sp2,ff,cc]],
      QL[sp1_,2,ff_,cc_] :> Module[{sp2,ff2}, CKM[ff,ff2] ProjM[sp1,sp2] dq[sp2,ff2,cc]] }
  },
  F[14] == {
    ClassName      -> uR,
    Unphysical     -> True,
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 2/3},
    Definitions    -> { uR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] uq[sp2,ff,cc]] }
  },
  F[15] == {
    ClassName      -> dR,
    Unphysical     -> True,
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/3},
    Definitions    -> { dR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] dq[sp2,ff,cc]] }
  },

(**************************************)
(***    HIGGS AND FLAVON FIELDS     ***)
(**************************************)

(* Higgs: physical scalar  *)
  S[1] == {
    ClassName       -> H,
    SelfConjugate   -> True,
    Mass            -> {MH,Internal},
    Width           -> {WH,0.00407},
    PropagatorLabel -> "H",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25,
    ParticleName    -> "H",
    FullName        -> "H",
    Description     -> "Physical Higgs boson in the mass eigenbasis"
  },

  (*Physical flavon field*)
  S[100] == {
    ClassName       -> th,
    SelfConjugate   -> True,
    Mass            -> {Mth, Internal},
    Width           -> {Wth,1},
    PropagatorLabel -> "th",
    PropagatorType  -> ScalarDash,
    PropagatorArrow -> None,
    ParticleName    -> "th",
    FullName        -> "Flavon",
    Description     -> "Flavon field that arises after symmetry breaking in the MASS eigenbasis, i.e., the physical flavon"
  },

(*Higgs in the interaction eigenbasis*)
  S[101] == {
    ClassName      -> Hp,
    Unphysical     -> True,
    SelfConjugate  -> True,
    Definitions    -> {Hp -> cphi H + sphi th},
    Description     -> "Higgs boson in the interaction eigenbasis, not physical"
  },

(*Flavon in the interaction eigenbasis*)
  S[102] == {
    ClassName       -> thp,
    Unphysical      -> True,
    SelfConjugate   -> True,
    Definitions     -> {thp -> cphi th - sphi H},
    Description     -> "The flavon field that arises after symmetry breaking in the INTERACTION eigenbasis"
  },

  S[103] == {
    ClassName       -> F0,
    SelfConjugate   -> True,
    Goldstone       -> Zp,
    Mass            ->{MZp,Internal},
    Width           ->{WZp,10.},
    PropagatorLabel -> "Fo",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25000,
    ParticleName    -> "F0",
    FullName        -> "F0",
    Description     -> "Goldstone boson corresponding to Zprime"
  },

(*Flavon before symmetry breaking*)
  S[104] == {
    ClassName      -> TH,
    Unphysical     -> True,
    Indices        -> {},
    SelfConjugate  -> False,
    QuantumNumbers -> {QBL -> qth},
    Definitions    -> {TH -> (THvev + thp + I F0)/Sqrt[2]}
  },


(* Higgs: physical scalars  *)
  S[2] == {
    ClassName       -> G0,
    SelfConjugate   -> True,
    Goldstone       -> Z,
    Mass            -> {MZ, 91.1876},
    Width           -> {WZ, 2.4952},
    PropagatorLabel -> "Go",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 250,
    ParticleName    -> "G0",
    FullName        -> "G0"
  },

  S[3] == {
    ClassName        -> GP,
    SelfConjugate    -> False,
    Goldstone        -> W,
    Mass             -> {MW, Internal},
    QuantumNumbers   -> {Q -> 1},
    Width            -> {WW, 2.085},
    PropagatorLabel  -> "GP",
    PropagatorType   -> D,
    PropagatorArrow  -> None,
    PDG              -> 251,
    ParticleName     -> "G+",
    AntiParticleName -> "G-",
    FullName         -> "GP"
  },

(* Higgs: unphysical scalars  *)
  S[11] == {
    ClassName      -> Phi,
    Unphysical     -> True,
    Indices        -> {Index[SU2D]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/2},
    Definitions    -> { Phi[1] -> -I GP, Phi[2] -> (vev + Hp + I G0)/Sqrt[2]  }
  }

};


(* ************************** *)
(* *****     Gauge      ***** *)
(* *****   Parameters   ***** *)
(* *****   (FeynArts)   ***** *)
(* ************************** *)

GaugeXi[ V[1]  ] = GaugeXi[A];
GaugeXi[ V[2]  ] = GaugeXi[Z];
GaugeXi[ V[3]  ] = GaugeXi[W];
GaugeXi[ V[4]  ] = GaugeXi[G];
GaugeXi[ S[1]  ] = 1;
GaugeXi[ S[2]  ] = GaugeXi[Z];
GaugeXi[ S[3]  ] = GaugeXi[W];
GaugeXi[ U[1]  ] = GaugeXi[A];
GaugeXi[ U[2]  ] = GaugeXi[Z];
GaugeXi[ U[31] ] = GaugeXi[W];
GaugeXi[ U[32] ] = GaugeXi[W];
GaugeXi[ U[4]  ] = GaugeXi[G];
GaugeXi[ V[5]  ] = GaugeXi[Zp];
GaugeXi[ S[100]] = 1;


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {

  MH == {
    ParameterType     -> External,
    Value             -> 125
  },

  Mth == {
    ParameterType     -> External,
    Value             -> 3000
  },

  MZp == {
    ParameterType     -> External,
    Value             -> 3000
  },

  (* External parameters *)
  aEWM1 == {
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 1,
    Value            -> 127.9,
    InteractionOrder -> {QED,-2},
    Description      -> "Inverse of the EW coupling constant at the Z pole"
  },
  Gf == {
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 2,
    Value            -> 1.16637*0.00001,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[G,f],
    Description      -> "Fermi constant"
  },
  aS    == {
    ParameterType    -> External,
    BlockName        -> SMINPUTS,
    OrderBlock       -> 3,
    Value            -> 0.1184,
    InteractionOrder -> {QCD,2},
    TeX              -> Subscript[\[Alpha],s],
    Description      -> "Strong coupling constant at the Z pole"
  },
  ymdo == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 1,
    Value         -> 5.04*0.001,
    Description   -> "Down Yukawa mass"
  },
  ymup == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 2,
    Value         -> 2.55*0.001,
    Description   -> "Up Yukawa mass"
  },
  yms == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 3,
    Value         -> 0.101,
    Description   -> "Strange Yukawa mass"
  },
  ymc == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 4,
    Value         -> 1.27,
    Description   -> "Charm Yukawa mass"
  },
  ymb == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 5,
    Value         -> 4.7,
    Description   -> "Bottom Yukawa mass"
  },
  ymt == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 6,
    Value         -> 172,
    Description   -> "Top Yukawa mass"
  },
  yme == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 11,
    Value         -> 5.11*0.0001,
    Description   -> "Electron Yukawa mass"
  },
  ymm == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 13,
    Value         -> 0.10566,
    Description   -> "Muon Yukawa mass"
  },
  ymtau == {
    ParameterType -> External,
    BlockName     -> YUKAWA,
    OrderBlock    -> 15,
    Value         -> 1.777,
    Description   -> "Tau Yukawa mass"
  },

  cabi == {
    ParameterType -> External,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 1,
    Value         -> 0.227736,
    TeX           -> Subscript[\[Theta], c],
    Description   -> "Cabibbo angle"
  },

  lamCKM == {
    ParameterType -> External,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 2,
    Value         -> 0.22506,
    TeX           -> \[Lambda],
    Description   -> "lambda CKM Wolfenstein parameter"
  },
  ACKM == {
    ParameterType -> External,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 3,
    Value         -> 0.811,
    TeX           -> A,
    Description   -> "A CKM Wolfenstein parameter"
  },
  rhobarCKM == {
    ParameterType -> External,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 4,
    Value         -> 0.124,
    TeX           -> \[Rho],
    Description   -> "rhobar CKM Wolfenstein parameter"
  },
  etabarCKM == {
    ParameterType -> External,
    BlockName     -> CKMBLOCK,
    OrderBlock    -> 5,
    Value         -> 0.356,
    TeX           -> \[Eta],
    Description   -> "Etabar CKM Wolfenstein parameter"
  },

(************************************)
(***  FLAVON EXTERNAL PARAMETERS  ***)
(************************************)

tsb == {
    ParameterType     -> External,
    Value             -> 0.001,
    TeX               -> Subscript[\[Theta],sb],
    BlockName         ->tsb,
    OrderBlock        ->1,
    Description       -> "bL-sL mixing"
},

gzp == {
    ParameterType    -> External,
    Value            -> 0.1,
    InteractionOrder -> {NP,1},
    TeX              -> Subscript[g,zp],
    BlockName        -> gzp,
    OrderBlock       -> 1,
    Description      -> "Z' gauge coupling"
},

qth == {
    ParameterType       -> External,
    Value               -> 1,
    BlockName           -> Flavon,
    OrderBlock          -> 1,
    Description         -> "B3-L2 charge of the flavon field, non-zero rational number"
},

lamFH == {
    ParameterType       -> External,
    Value               -> 0.05,
    InteractionOrder    -> {{NP,2}, {QED,2}},
    BlockName           -> Flavon,
    OrderBlock          -> 2,
    TeX                 -> Subscript[\[Lambda],FH],
    Description         -> "Dimensionless coupling between Theta and Higgs fields"
}, (*For very small falues of lamFH (e.g. lamFH=0.01), Feynrules can complain that non-diagonal mixing remains after rotating into mass eigenbasis. The coefficient in the H th term is something like 1.2 * 10^-8 in the case of lamFH = 0.01. When testing the diagonality of the mass terms, Feynrules uses a bound coefficient < 10^-8 and that's where the warning message comes from *)



(**************************************)
(***     SM INTERNAL PARAMETERS     ***)
(**************************************)

  s12CKM == {
    ParameterType -> Internal,
    Value         -> lamCKM,
    TeX           -> s12,
    Description   -> "sin 12 CKM standard parameter"
  },
  c12CKM == {
    ParameterType -> Internal,
    Value         -> Sqrt[1-s12CKM s12CKM],
    TeX           -> c12,
    Description   -> "cos 12 CKM standard parameter"
  },
  s23CKM == {
    ParameterType -> Internal,
    Value         -> ACKM lamCKM lamCKM,
    TeX           -> s23,
    Description   -> "sin 23 CKM standard parameter"
  },
  c23CKM == {
    ParameterType -> Internal,
    Value         -> Sqrt[1-s23CKM*s23CKM],
    TeX           -> c23,
    Description   -> "cos 23 CKM standard parameter"
  },
  s13CKM == {
    ParameterType -> Internal,
    Value         -> Abs[ACKM lamCKM lamCKM lamCKM (rhobarCKM + I etabarCKM) c23CKM /   (c12CKM (1 - s23CKM s23CKM (rhobarCKM + I etabarCKM)))],
    TeX           -> s13,
    Description   -> "sin 13 CKM standard parameter"
  },
  c13CKM == {
    ParameterType -> Internal,
    Value         -> Sqrt[1-s13CKM s13CKM],
    TeX           -> c13,
    Description   -> "cos 13 CKM standard parameter"
  },
  delCKM == {
    ParameterType -> Internal,
    Value         -> ArcSin[Im[ACKM lamCKM lamCKM lamCKM (rhobarCKM + I etabarCKM) c23CKM / (c12CKM (1  - s23CKM s23CKM (rhobarCKM + I etabarCKM)))] / s13CKM],
    TeX           -> \[Delta],
    Description   -> "delta CKM parameter"
  },
  aEW == {
    ParameterType    -> Internal,
    Value            -> 1/aEWM1,
    InteractionOrder -> {QED,2},
    TeX              -> Subscript[\[Alpha], EW],
    Description      -> "Electroweak coupling contant"
  },
  MW == {
    ParameterType -> Internal,
    Value         -> Sqrt[MZ MZ/2+Sqrt[MZ MZ MZ MZ/4-Pi/Sqrt[2] aEW/Gf MZ MZ]],
    TeX           -> Subscript[M,W],
    Description   -> "W mass"
  },
  sw2 == {
    ParameterType -> Internal,
    Value         -> 1-(MW/MZ) MW/MZ,
    Description   -> "Squared Sin of the Weinberg angle"
  },
  ee == {
    ParameterType    -> Internal,
    Value            -> Sqrt[4 Pi aEW],
    InteractionOrder -> {QED,1},
    TeX              -> e,
    Description      -> "Electric coupling constant"
  },
  cw == {
    ParameterType -> Internal,
    Value         -> Sqrt[1-sw2],
    TeX           -> Subscript[c,w],
    Description   -> "Cosine of the Weinberg angle"
  },
  sw == {
    ParameterType -> Internal,
    Value         -> Sqrt[sw2],
    TeX           -> Subscript[s,w],
    Description   -> "Sine of the Weinberg angle"
  },
  gw == {
    ParameterType    -> Internal,
    Definitions      -> {gw->ee/sw},
    InteractionOrder -> {QED,1},
    TeX              -> Subscript[g,w],
    Description      -> "Weak coupling constant at the Z pole"
  },
  g1 == {
    ParameterType    -> Internal,
    Definitions      -> {g1->ee/cw},
    InteractionOrder -> {QED,1},
    TeX              -> Subscript[g,1],
    Description      -> "U(1)Y coupling constant at the Z pole"
  },
  gs == {
    ParameterType    -> Internal,
    Value            -> Sqrt[4 Pi aS],
    InteractionOrder -> {QCD,1},
    TeX              -> Subscript[g,s],
    ParameterName    -> G,
    Description      -> "Strong coupling constant at the Z pole"
  },


  (**********************************************)
  (***  FLAVON and HIGGS INTERNAL PARAMETERS  ***)
  (**********************************************)

  (*The Higgs boson and the flavon are heavily connected in this model so the parameters pertinent to them are defined together here*)

  vev == {
    ParameterType    -> Internal,
    Value            -> 2*MW*sw/ee,
    InteractionOrder -> {QED,-1},
    Description      -> "Higgs vacuum expectation value",
    TeX              -> Subscript[v,h]
  },

  THvev == {
      ParameterType       -> Internal,
      Value               -> MZp / (gzp qth),
      BlockName           -> Flavon,
      InteractionOrder    -> {NP,-1},
      Description         -> "Flavon vacuum expectation value",
      TeX                 -> Subscript[v,\[Theta]]
  },

  sphi == {
     ParameterType         -> Internal,
     Value                 -> (Sqrt[1 - Sqrt[1 - (4 vev^2 THvev^2 lamFH^2)/(MH^2 - Mth^2)^2]]/Sqrt[2]),
     Description           -> "Sin(phi), where phi the mixing angle between the Higgs and the flavon",
     TeX                   -> Sin[\[Phi]]
  },

  cphi == {
     ParameterType         -> Internal,
     Value                 -> (Sqrt[1 + Sqrt[1 - (4 vev^2 THvev^2 lamFH^2)/(MH^2 - Mth^2)^2]]/Sqrt[2]),
     Description           -> "Cos(phi), where phi the mixing angle between the Higgs and the flavon",
     TeX                  -> Cos[\[Phi]]
  },

  sphi2 == {
     ParameterType         -> Internal,
     Value                 -> (1 - Sqrt[1 - (4 vev^2 THvev^2 lamFH^2)/(MH^2 - Mth^2)^2])/2,
     Description           -> "Sin(phi)^2, where phi the mixing angle between the Higgs and the flavon",
     TeX                   -> Sin[\[Phi]]^2
  },

  cphi2 == {
     ParameterType         -> Internal,
     Value                 -> (1 + Sqrt[1 - (4 vev^2 THvev^2 lamFH^2)/(MH^2 - Mth^2)^2])/2,
     Description           -> "Cos(phi)^2, where phi the mixing angle between the Higgs and the flavon",
     TeX                   -> Cos[\[Phi]]^2
  },

  lamH == {
      ParameterType    -> Internal,
      Value            -> (MH^2 cphi2 + Mth^2 sphi2)/(2 vev^2),
      InteractionOrder -> {QED, 2},
      TeX              -> Subscript[\[Lambda],H],
      Description      -> "Higgs quartic coupling. NOTE: the value is changed from the SM due to Higgs-Flavon mixing"
  },

  lamth == {
      ParameterType       -> Internal,
      Value               -> (Mth^2 cphi2 + MH^2 sphi2)/(2 THvev^2),
      InteractionOrder    -> {NP, 2},
      TeX                 -> Subscript[\[Lambda],\[Theta]],
      Description         -> "flavon quartic piece coefficient"
  },

  muH == {
      ParameterType -> Internal,
      Value         -> Sqrt[(lamFH THvev^2 + MH^2 cphi2 + Mth^2 sphi2)/2],
      TeX           -> Subscript[\[Mu],H],
      Description   -> "Coefficient of the quadratic piece of the Higgs potential"
  },

  muth == {
      ParameterType       -> Internal,
      Value               -> Sqrt[(lamFH vev^2 + Mth^2 cphi2 + MH^2 sphi2)/2],
      TeX                 -> Subscript[\[Mu],\[Theta]],
      Description         -> "flavon quadratic piece coefficient"
  },

    (*********************)
    (***  SM YUKAWAS   ***)
    (*********************)

  yl == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yl[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yl[1,1] -> Sqrt[2] yme / vev, yl[2,2] -> Sqrt[2] ymm / vev, yl[3,3] -> Sqrt[2] ymtau / vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yl[1,1] -> ye, yl[2,2] -> ym, yl[3,3] -> ytau},
    TeX              -> Superscript[y, l],
    Description      -> "Lepton Yukawa couplings"
  },
  yu == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yu[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yu[1,1] -> Sqrt[2] ymup/vev, yu[2,2] -> Sqrt[2] ymc/vev, yu[3,3] -> Sqrt[2] ymt/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yu[1,1] -> yup, yu[2,2] -> yc, yu[3,3] -> yt},
    TeX              -> Superscript[y, u],
    Description      -> "Up-type Yukawa couplings"
  },
  yd == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    Definitions      -> {yd[i_?NumericQ, j_?NumericQ] :> 0  /; (i =!= j)},
    Value            -> {yd[1,1] -> Sqrt[2] ymdo/vev, yd[2,2] -> Sqrt[2] yms/vev, yd[3,3] -> Sqrt[2] ymb/vev},
    InteractionOrder -> {QED, 1},
    ParameterName    -> {yd[1,1] -> ydo, yd[2,2] -> ys, yd[3,3] -> yb},
    TeX              -> Superscript[y, d],
    Description      -> "Down-type Yukawa couplings"
  },
  CKM == {
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Generation]},
    Unitary       -> True,
    Value         -> {CKM[1,1] -> c12CKM c13CKM,
    		          CKM[1,2] -> s12CKM c13CKM,
		              CKM[1,3] -> s13CKM Exp[-I delCKM],
                      CKM[2,1] -> -s12CKM c23CKM - c12CKM s23CKM s13CKM Exp[I delCKM],
		              CKM[2,2] -> c12CKM c23CKM - s12CKM s23CKM s13CKM Exp[I delCKM],
		              CKM[2,3] -> s23CKM c13CKM,
                      CKM[3,1] -> s12CKM s23CKM - c12CKM c23CKM s13CKM Exp[I delCKM],
		              CKM[3,2] -> -c12CKM s23CKM - s12CKM c23CKM s13CKM Exp[I delCKM],
		              CKM[3,3] -> c23CKM c13CKM},
    TeX         -> Superscript[V,CKM],
    Description -> "CKM-Matrix"
    },


    (*****************************)
    (***  NP MIXING MATRICES   ***)
    (*****************************)

 VdL == {
     TeX               ->Subscript[C,d],
     ParameterType     ->Internal,
     ComplexParameter  ->True,
     Hermitian         ->True,
     Indices           ->{Index[Generation], Index[Generation]},
     BlockName         ->VdL,
     Value             -> {VdL[1,1]->1,  VdL[1,2]->0,        VdL[1,3]->0,
                           VdL[2,1]->0,  VdL[2,2]->Cos[tsb], VdL[2,3]->-Sin[tsb],
                           VdL[3,1]->0,  VdL[3,2]->Sin[tsb], VdL[3,3]->Cos[tsb]
                           },
     Description      ->"LH down quark mixing: flavour structure"
     },

 Xi == {
     TeX               ->\[Xi],
     ParameterType     ->Internal,
     ComplexParameter  ->False,
     Indices           ->{Index[Generation], Index[Generation]},
     BlockName         ->Xi,
     Value             -> {Xi[1,1]->0,   Xi[1,2]->0, Xi[1,3]->0,
                           Xi[2,1]->0,   Xi[2,2]->0, Xi[2,3]->0,
                           Xi[3,1]->0,   Xi[3,2]->0, Xi[3,3]->1
                           },
   Description          ->"Building block for flavour structure"
   },

 Omega == {
     TeX               ->\[Omega],
     ParameterType     ->Internal,
     ComplexParameter  ->False,
     Indices           ->{Index[Generation], Index[Generation]},
     BlockName         ->Omega,
     Value             -> {Omega[1,1]->0,   Omega[1,2]->0, Omega[1,3]->0,
                           Omega[2,1]->0,   Omega[2,2]->1, Omega[2,3]->0,
                           Omega[3,1]->0,   Omega[3,2]->0, Omega[3,3]->0
                           },
   Description         ->"Building block for flavour structure"
   }
};

(* ************************** *)
(* *****   Lagrangian   ***** *)
(* ************************** *)

(********************************)
(***   STANDARD MODEL PART    ***)
(********************************)

LGauge := Block[{mu,nu,ii,aa},
  ExpandIndices[-1/4 FS[B,mu,nu] FS[B,mu,nu] - 1/4 FS[Wi,mu,nu,ii] FS[Wi,mu,nu,ii] - 1/4 FS[G,mu,nu,aa] FS[G,mu,nu,aa], FlavorExpand->SU2W]];

LFermions := Block[{mu},
  ExpandIndices[I*(
    QLbar.Ga[mu].DC[QL, mu] + LLbar.Ga[mu].DC[LL, mu] + uRbar.Ga[mu].DC[uR, mu] + dRbar.Ga[mu].DC[dR, mu] + lRbar.Ga[mu].DC[lR, mu]),
  FlavorExpand->{SU2W,SU2D}]/.{CKM[a_,b_] Conjugate[CKM[a_,c_]]->IndexDelta[b,c], CKM[b_,a_] Conjugate[CKM[c_,a_]]->IndexDelta[b,c]}];

LHiggs := Block[{ii,mu, feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];

  ExpandIndices[DC[Phibar[ii],mu] DC[Phi[ii],mu] + muH muH Phibar[ii] Phi[ii] - lamH Phibar[ii] Phi[ii] Phibar[jj] Phi[jj], FlavorExpand->{SU2D,SU2W}]/.feynmangaugerules
 ];

LYukawa := Block[{sp,ii,jj,cc,ff1,ff2,ff3,yuk,feynmangaugerules},
  feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar ->0}, {}];

  yuk = ExpandIndices[
   -yd[ff2, ff3] CKM[ff1, ff2] QLbar[sp, ii, ff1, cc].dR [sp, ff3, cc] Phi[ii] -
    yl[ff1, ff3] LLbar[sp, ii, ff1].lR [sp, ff3] Phi[ii] -
    yu[ff1, ff2] QLbar[sp, ii, ff1, cc].uR [sp, ff2, cc] Phibar[jj] Eps[ii, jj], FlavorExpand -> SU2D];
  yuk = yuk /. { CKM[a_, b_] Conjugate[CKM[a_, c_]] -> IndexDelta[b, c], CKM[b_, a_] Conjugate[CKM[c_, a_]] -> IndexDelta[b, c]};
  yuk+HC[yuk]/.feynmangaugerules
 ];

LGhost := Block[{LGh1,LGhw,LGhs,LGhphi,mu, generators,gh,ghbar,Vectorize,phi1,phi2,togoldstones,doublet,doublet0},
  (* Pure gauge piece *)
  LGh1 = -ghBbar.del[DC[ghB,mu],mu];
  LGhw = -ghWibar[ii].del[DC[ghWi[ii],mu],mu];
  LGhs = -ghGbar[ii].del[DC[ghG[ii],mu],mu];

  (* Scalar pieces: see Peskin pages 739-742 *)
  (* phi1 and phi2 are the real degrees of freedom of GP *)
  (* Vectorize transforms a doublet in a vector in the phi-basis, i.e. the basis of real degrees of freedom *)
  gh    = {ghB, ghWi[1], ghWi[2], ghWi[3]};
  ghbar = {ghBbar, ghWibar[1], ghWibar[2], ghWibar[3]};
  generators = {-I/2 g1 IdentityMatrix[2], -I/2 gw PauliSigma[1], -I/2 gw PauliSigma[2], -I/2 gw PauliSigma[3]};
  doublet = Expand[{(-I phi1 - phi2)/Sqrt[2], Phi[2]} /. MR$Definitions /. vev -> 0];
  doublet0 = {0, vev/Sqrt[2]};
  Vectorize[{a_, b_}]:= Simplify[{Sqrt[2] Re[Expand[a]], Sqrt[2] Im[Expand[a]], Sqrt[2] Re[Expand[b]], Sqrt[2] Im[Expand[b]]}/.{Im[_]->0, Re[num_]->num}];
  togoldstones := {phi1 -> (GP + GPbar)/Sqrt[2], phi2 -> (-GP + GPbar)/(I Sqrt[2])};
  LGhphi=Plus@@Flatten[Table[-ghbar[[kkk]].gh[[lll]] Vectorize[generators[[kkk]].doublet0].Vectorize[generators[[lll]].(doublet+doublet0)],{kkk,4},{lll,4}]] /.togoldstones;

ExpandIndices[ LGhs + If[FeynmanGauge, LGh1 + LGhw + LGhphi,0], FlavorExpand->SU2W]];

LSM:= LGauge + LFermions + LHiggs + LYukawa + LGhost;

(******************************************)
(***   ZPRIME AND FLAVON LAGRANGIANS    ***)
(******************************************)

(* Eq.(8) of ????.?????. I've pretended the PMNS matrix is the CKM
 matrix - shouldn't matter since the flavour of neutrinos is not tagged in
 colliders. I have also left out the RH neutrino interactions on the
 assumption that they're way too heavy to be relevant. *)

 LZprime := Block[{lag},
 lag = -gzp*(dqbar.Ga[mu].ProjM.HC[VdL].Xi.VdL.dq +
           uqbar.Ga[mu].ProjM.CKM.HC[VdL].Xi.VdL.HC[CKM].uq +
	   uqbar.Ga[mu].ProjP.Xi.uq  +
	   dqbar.Ga[mu].ProjP.Xi.dq  -
           3*vlbar.Ga[mu].ProjM.HC[CKM].Omega.CKM.vl -
	   3*lbar.Ga[mu].ProjM.Omega.l -
           3*lbar.Ga[mu].ProjP.Omega.l)*Zp[mu];
 Return[lag];
];

LFlavon := Block[{mu,feynmangaugerules},
feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar|F0 ->0}, {}];

ExpandIndices[DC[THbar, mu] DC[TH, mu] + muth^2 TH THbar - lamth TH THbar TH THbar]/.feynmangaugerules
]; (* quartic potential for flavon *)

LFlavonHiggs := Block[{ii,feynmangaugerules}, (*Higgs to flavon coupling term*)
feynmangaugerules = If[Not[FeynmanGauge], {G0|GP|GPbar|F0 ->0}, {}];

 ExpandIndices[- lamFH THbar TH Phibar[ii] Phi[ii]]/.feynmangaugerules
 ];

LNP := LFlavon + LFlavonHiggs + LZprime;


==> anc/perturbativity_of_couplings.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37790,        853]
NotebookOptionsPosition[     35255,        803]
NotebookOutlinePosition[     35790,        822]
CellTagsIndexPosition[     35747,        819]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.870253922081409*^9, 3.870253923818129*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"792e4c6f-ebe8-4404-afcc-72ba0121ad6e"],

Cell[CellGroupData[{

Cell[TextData[{
 "Perturbativity of quartic couplings, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "X"], TraditionalForm]],ExpressionUUID->
  "441de655-f156-4749-af81-71417b9b5c63"]
}], "Subsection",
 CellChangeTimes->{{3.870264850309266*^9, 
  3.870264867598402*^9}},ExpressionUUID->"6e816df2-d18a-4ea9-8548-\
21e968f0809c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lamH", "[", 
   RowBox[{"m\[Theta]_", ",", "\[Phi]_", ",", "x_"}], "]"}], " ", ":=", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"mh", "^", "2"}], " ", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Phi]", "]"}], "^", "2"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"m\[Theta]", "^", "2"}], " ", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Phi]", "]"}], "^", "2"}]}]}], 
   RowBox[{"2", " ", 
    RowBox[{"vh", "^", "2"}]}]], " "}]], "Input",
 CellChangeTimes->{{3.87024523706464*^9, 3.87024530974539*^9}, 
   3.870253089293339*^9, {3.8702538080083017`*^9, 3.870253821814938*^9}, {
   3.8702538639113092`*^9, 3.870253871120825*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c8dbd93e-ca14-401f-9bdc-ea6389a04730"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lam\[Theta]", "[", 
   RowBox[{"m\[Theta]_", ",", "\[Phi]_", ",", "x_"}], "]"}], " ", ":=", " ", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"m\[Theta]", "^", "2"}], " ", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Phi]", "]"}], "^", "2"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"mh", "^", "2"}], " ", 
     RowBox[{
      RowBox[{"Sin", "[", "\[Phi]", "]"}], "^", "2"}]}]}], 
   RowBox[{"2", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1000", " ", "/", "x"}], ")"}], "^", "2"}]}]]}]], "Input",
 CellChangeTimes->{{3.870245318274508*^9, 3.87024535366568*^9}, 
   3.870253092319059*^9, 3.870253875447502*^9, {3.870254771570629*^9, 
   3.870254773790959*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"282199cb-72e9-4f69-864f-348be22f1643"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lam\[Theta]H", "[", 
   RowBox[{"m\[Theta]_", ",", "\[Phi]_", ",", "x_"}], "]"}], " ", ":=", " ", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m\[Theta]", "^", "2"}], " ", "-", " ", 
      RowBox[{"mh", "^", "2"}]}], ")"}], "*", 
    RowBox[{"Sin", "[", "\[Phi]", "]"}], "*", 
    RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
   RowBox[{"vh", " ", 
    RowBox[{"(", 
     RowBox[{"1000", " ", "/", "x"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.8702547827797527`*^9, 3.8702547852516537`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"82a7ad80-ae36-4634-84a8-d35d3a6f3f77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mh", " ", "=", " ", "125.35"}], ";", " ", 
  RowBox[{"vh", " ", "=", " ", "246"}], ";", " ", 
  RowBox[{"v\[Theta]", " ", "=", " ", 
   RowBox[{"1000", " ", "/", "x"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.870245360338935*^9, 3.87024536083534*^9}, {
   3.870245601834015*^9, 3.8702456209141073`*^9}, {3.87024574149032*^9, 
   3.870245756738655*^9}, {3.8702458107875357`*^9, 3.8702458143868027`*^9}, {
   3.8702460688625393`*^9, 3.870246073707769*^9}, 3.870253038590887*^9, 
   3.870254698179854*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"3bc30c29-ab77-44a8-902e-07c3a848d7c6"],

Cell["Note: x \[Subset] [0.04, 0.67]", "Text",
 CellChangeTimes->{{3.870245853906567*^9, 3.8702458772105713`*^9}, {
  3.870255381522778*^9, 3.8702554105149517`*^9}, {3.8799423715735283`*^9, 
  3.879942373552526*^9}},ExpressionUUID->"acbc9a56-8e08-4231-9746-\
308126111389"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Column", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"lamH", "[", 
            RowBox[{"m\[Theta]", ",", "\[Phi]", ",", "x"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "Pi"}], ")"}]}], ",", " ", 
          RowBox[{
           RowBox[{"lam\[Theta]", "[", 
            RowBox[{"m\[Theta]", ",", "\[Phi]", ",", "x"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "Pi"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"lam\[Theta]H", "[", 
            RowBox[{"m\[Theta]", ",", "\[Phi]", ",", "x"}], "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"4", " ", "Pi"}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m\[Theta]", ",", " ", "500", ",", " ", "4500"}], "}"}], ",", 
        RowBox[{"PlotLegends", " ", "->", " ", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(H\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(\[Theta]\)]\)\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(H\[Theta]\)]\)\>\""}], 
          "}"}]}], " ", ",", " ", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(m\), \(\[CurlyTheta]\)]\) / GeV\>\"", ",",
            " ", "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \
\(x\)]\)/4\[Pi]\>\""}], "}"}]}], ",", 
        RowBox[{"Frame", "->", "True"}], " ", ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", " ", "18"}], "]"}]}], ",", 
        RowBox[{"PlotLabel", " ", "->", " ", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Quartic couplings of the \!\(\*SubscriptBox[\(B\), \(3\)]\)-\!\
\(\*SubscriptBox[\(L\), \(2\)]\) model normalised to 4\[Pi] \\n >1 is \
bad.\>\"", ",", " ", 
           RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
           RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}]}], 
        ",", " ", 
        RowBox[{"GridLines", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], ",", " ", 
        RowBox[{"GridLinesStyle", " ", "->", " ", 
         RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"500", ",", "4500"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1.2"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", " ", "->", " ", 
         RowBox[{"Scaled", "[", "0.5", "]"}]}]}], "]"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<tan\[Beta]=\!\(\*FractionBox[SubscriptBox[\(v\), \(H\)], \
SubscriptBox[\(v\), \(\[Theta]\)]]\)\>\"", " ", ",", " ", 
          RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
          RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}], 
        ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"246", " ", "*", " ", "x"}], ")"}], "/", "1000"}], ",", 
          " ", 
          RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
          RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Sin\[Phi]\>\"", " ", ",", " ", 
          RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
          RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}], 
        ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", " ", 
          RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
          RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}]}], 
       "}"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "0.3"}], "}"}], ",", " ", "0.04", ",", " ", "0.67", 
     ",", " ", 
     RowBox[{"Appearance", "->", "\"\<Labeled\>\""}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0.1"}], "}"}], ",", "0", ",", 
     RowBox[{"Pi", "/", "2"}], ",", 
     RowBox[{"Appearance", "->", "\"\<Labeled\>\""}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.870245894420393*^9, 3.870245996315504*^9}, {
   3.8702521545791273`*^9, 3.870252176748817*^9}, {3.870252437556356*^9, 
   3.8702526115553637`*^9}, {3.870252697901586*^9, 3.870252707019762*^9}, {
   3.870252975844717*^9, 3.870253011117098*^9}, {3.870253064494774*^9, 
   3.870253068389268*^9}, {3.870254834132812*^9, 3.870254961827004*^9}, {
   3.870255433151944*^9, 3.870255439710408*^9}, {3.8702554920156813`*^9, 
   3.8702555411190443`*^9}, {3.870255605896916*^9, 3.870255623079299*^9}, 
   3.870255696584281*^9, {3.870255747025776*^9, 3.870255820783492*^9}, {
   3.870255879393138*^9, 3.870255907354217*^9}, {3.870256123026289*^9, 
   3.870256226226022*^9}, {3.870256305858972*^9, 3.87025631759058*^9}, {
   3.870256647925378*^9, 3.870256789223011*^9}, {3.870256927549479*^9, 
   3.870257015877617*^9}, {3.870257054246066*^9, 3.870257171631569*^9}, {
   3.870257204606552*^9, 3.8702572238667393`*^9}, {3.870257325439423*^9, 
   3.8702573616628838`*^9}, {3.870257992201729*^9, 3.870258004785954*^9}, {
   3.870258267219358*^9, 3.8702582867349453`*^9}, {3.87025887776676*^9, 
   3.87025892510789*^9}, {3.870259004413041*^9, 3.870259004661603*^9}, {
   3.870259090288974*^9, 3.8702591451052923`*^9}, {3.8702591806853743`*^9, 
   3.870259302470519*^9}, {3.8702594797032557`*^9, 3.870259545200034*^9}, {
   3.8702601455790453`*^9, 3.870260148540365*^9}, {3.870273599069088*^9, 
   3.870273623844611*^9}, {3.8702736579353228`*^9, 3.8702737304306927`*^9}, 
   3.8702738698239737`*^9, {3.879942419266122*^9, 3.879942421689464*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"930ffcc6-9a68-4257-910f-d02db9f82ba4"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x$$ = 0.662, $CellContext`\[Phi]$$ = 
    0.27174776453551713`, Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`x$$], 0.3}, 0.04, 0.67}, {{
       Hold[$CellContext`\[Phi]$$], 0.1}, 0, Rational[1, 2] Pi}}, 
    Typeset`size$$ = {688., {257.8474365234375, 264.1525634765625}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`x$$ = 0.3, $CellContext`\[Phi]$$ = 0.1}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Column[{
         Plot[{$CellContext`lamH[$CellContext`m\[Theta], \
$CellContext`\[Phi]$$, $CellContext`x$$]/(4 
           Pi), $CellContext`lam\[Theta][$CellContext`m\[Theta], \
$CellContext`\[Phi]$$, $CellContext`x$$]/(4 
           Pi), $CellContext`lam\[Theta]H[$CellContext`m\[Theta], \
$CellContext`\[Phi]$$, $CellContext`x$$]/(4 Pi)}, {$CellContext`m\[Theta], 
           500, 4500}, 
          PlotLegends -> {
           "\!\(\*SubscriptBox[\(\[Lambda]\), \(H\)]\)", 
            "\!\(\*SubscriptBox[\(\[Lambda]\), \(\[Theta]\)]\)", 
            "\!\(\*SubscriptBox[\(\[Lambda]\), \(H\[Theta]\)]\)"}, 
          FrameLabel -> {
           "\!\(\*SubscriptBox[\(m\), \(\[CurlyTheta]\)]\) / GeV", 
            "\!\(\*SubscriptBox[\(\[Lambda]\), \(x\)]\)/4\[Pi]"}, Frame -> 
          True, FrameStyle -> Directive[Black, 18], PlotLabel -> 
          Style["Quartic couplings of the \!\(\*SubscriptBox[\(B\), \(3\)]\)-\
\!\(\*SubscriptBox[\(L\), \(2\)]\) model normalised to 4\[Pi] \n >1 is bad.", 
            FontSize -> 16, FontColor -> "Black"], GridLines -> {{}, {1}}, 
          GridLinesStyle -> Directive[Black], 
          PlotRange -> {{500, 4500}, {0, 1.2}}, ImageSize -> Scaled[0.5]], {
          Style[
          "tan\[Beta]=\!\(\*FractionBox[SubscriptBox[\(v\), \(H\)], \
SubscriptBox[\(v\), \(\[Theta]\)]]\)", FontSize -> 16, FontColor -> "Black"], 
          
          
          Style[(246 $CellContext`x$$)/1000, FontSize -> 16, FontColor -> 
           "Black"]}, {
          Style["Sin\[Phi]", FontSize -> 16, FontColor -> "Black"], 
          Style[
           Sin[$CellContext`\[Phi]$$], FontSize -> 16, FontColor -> 
           "Black"]}}], 
      "Specifications" :> {{{$CellContext`x$$, 0.3}, 0.04, 0.67, Appearance -> 
         "Labeled"}, {{$CellContext`\[Phi]$$, 0.1}, 0, Rational[1, 2] Pi, 
         Appearance -> "Labeled"}}, "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{736., {324., 331.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.870255787967737*^9, 3.870255821228744*^9}, 
   3.870255907985146*^9, {3.870256124450151*^9, 3.870256173607732*^9}, {
   3.8702562277340193`*^9, 3.870256245682148*^9}, {3.8702567013520117`*^9, 
   3.870256789735178*^9}, {3.870256937161551*^9, 3.8702569515942373`*^9}, 
   3.870257017173808*^9, {3.870257056417248*^9, 3.8702571722902107`*^9}, {
   3.87025721365447*^9, 3.870257224527179*^9}, {3.870257330170705*^9, 
   3.8702573620893793`*^9}, 3.8702580261144743`*^9, 3.870258647666362*^9, 
   3.870258896690522*^9, 3.870259149122222*^9, {3.870259226883937*^9, 
   3.870259239022395*^9}, 3.8702593037762413`*^9, 3.87025942660226*^9, {
   3.8702595323430033`*^9, 3.8702595458875732`*^9}, 3.8702601494353857`*^9, 
   3.8702647914363728`*^9, {3.870273614148283*^9, 3.870273730740926*^9}, 
   3.870273871053596*^9, 3.870498628660434*^9, 3.874406850328422*^9, {
   3.879942422130191*^9, 3.879942439347845*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"92bff08d-836e-4f94-a61c-c8c1fab7029a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Limit on Higgs-flavon mixing angle \[Phi] from perturbativity of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "H"], TraditionalForm]],ExpressionUUID->
  "d06baec8-788f-449c-b66e-c7b7665c4158"]
}], "Subsection",
 CellChangeTimes->{{3.870264648921859*^9, 3.870264700510298*^9}, {
  3.8702648001058493`*^9, 
  3.870264831644384*^9}},ExpressionUUID->"75ff556b-9d3b-44aa-adac-\
ef66947dc3d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RegionPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"lamH", "[", 
      RowBox[{"m\[Theta]", ",", "\[Phi]", ",", "xEg"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", "Pi"}], ")"}]}], " ", ">", " ", "1"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"m\[Theta]", ",", "500", ",", "4500"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", "0.5"}], "}"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"FrameStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "18"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"500", ",", "4500"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(m\), \(\[CurlyTheta]\)]\)/GeV\>\"", ",", 
      "\"\<\[Phi]\>\""}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "->", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", " ", "18"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.870260736973824*^9, 3.870260754784506*^9}, {
  3.870260844913332*^9, 3.8702609303455467`*^9}, {3.87026096452394*^9, 
  3.870261017626539*^9}, {3.870264708087031*^9, 3.870264739587976*^9}, {
  3.870264769751342*^9, 3.870264773835387*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"dc609a20-a2b7-4113-91de-90959ee5321b"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlln1Qk1cWxqEqymLQBVchVaSjsimKHyDVIu69kpG1SDX4ARRo2C2VMo2g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    "], {{
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[0.3], EdgeForm[None], 
       GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwNw2dTkgEAAGDh5QVZMmXLlo3ilr0RELfiBFkiArKHiF1dy5WWZV3bltW3
tneta+oH7zx/RH8kn7uHF0oPh6A1NTX/zgJnR3UaLRSuhsDKpfiY2ViE1ZIx
WAOIxsIRdYhaDAj3oQhEFJqExhCZjHpsXQBPYxCIdDyBSSQ1kOtZJPJcxBqm
crhUGp/O4NHoAgazkdUgZLJm/SYbWyxhc6Qcbk7cIufxFXyBUiBsEjYu5R2t
Ykm3sqldKmuTSDtk8i6FslOu0KmBUNCi14LYejKIQZsNKDgWI+PyEHXYUhHh
9+FRRAKGTAoGqAQGHU+noUnEOBzqn0WSWMxImE3jcalcDp3PYwoFDAFf2KRk
NQrZEjFHKrHbRDy5jK+QC5QKlAGdz6kkba2yjnZpe5u8s0PZ3aXo6hx0qqtq
WDahAbXwIZc2qwP69eB0v5srkw67DUkjyjMgilmoRjOq18qu2MQjvbYBu6jg
dfT1QLQuqNoJMbjBJY/I1st29kHIDayoCa8bVJuHDfohrX3E5h13jHubxycc
g5PO4Sl3KukbmenF+wgpP9Lkx7v7QXFrSzoauLiGg8cR5QSgy2oScag1wmaH
OZlYODJHiWTCmQglGMKlg7j5KC6RBZYrOU0CSg3Qjs7r/SlfMoVMLhp9SVQs
Q1HlWoLpwGISGU3jbmybwjHqQoyyUi0mynFEsbZUBvJLInUVqCyLbBXRSgnw
LDnyy7lcRRxbsMRLiOoKUMirovOmQBS/nBflCw5vQXX60lNaKRarsEebmpM9
15cHzj9/ZyxB6v6p5/5hz6V1ysbd5t+/pq8d6S+sItdvUp5uGbefmW7tWI4v
2+99nvj6bfLwXM/Oc8vjE9fBrnX1CXL3hXXtOm7zrebTx7GrD6F7r123D6xb
H4xXNpq/v+p7/270zrH9zb7nx8+p/5sLvck=
          "]], 
         PolygonBox[{{160, 206, 109, 9}, {162, 199, 95, 64}, {179, 181, 85, 
          63}, {193, 169, 78, 91}, {177, 126, 60, 84}, {166, 170, 79, 76}, {
          127, 172, 81, 61}, {167, 154, 71, 77}, {176, 178, 84, 58}, {164, 
          201, 101, 67}, {163, 200, 98, 66}, {129, 173, 82, 65}, {126, 171, 
          80, 60}, {168, 134, 2, 73}, {190, 194, 91, 74}, {204, 147, 66, 
          105}, {200, 130, 15, 98}, {199, 128, 9, 95}, {203, 144, 64, 103}, {
          173, 191, 90, 82}, {201, 131, 22, 101}, {155, 189, 77, 72}, {185, 
          151, 70, 88}, {171, 187, 89, 80}, {184, 153, 88, 87}, {192, 190, 74,
           90}, {146, 204, 105, 22}, {169, 140, 61, 78}, {174, 195, 92, 83}, {
          180, 129, 65, 85}, {143, 203, 103, 15}, {183, 149, 67, 75}, {170, 
          150, 69, 79}, {196, 183, 75, 92}, {206, 161, 63, 109}, {156, 157, 
          58, 2}, {151, 175, 76, 70}, {132, 174, 83, 69}, {152, 184, 87, 
          47}, {172, 158, 73, 81}, {188, 186, 72, 89}}]}]}, {}, {}, {}, {}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
      LineBox[{4, 1, 71, 125, 197, 154, 167, 189, 155, 186, 188, 187, 171, 
       126, 177, 178, 176, 139, 157, 156, 134, 168, 159, 205, 158, 172, 127, 
       198, 140, 169, 193, 194, 190, 192, 191, 173, 129, 180, 181, 179, 141, 
       161, 206, 160, 135, 128, 199, 162, 142, 144, 203, 143, 136, 130, 200, 
       163, 145, 147, 204, 146, 137, 131, 201, 164, 148, 182, 149, 183, 196, 
       195, 174, 132, 202, 150, 170, 166, 207, 165, 175, 151, 185, 153, 184, 
       152, 138, 133, 47, 86, 48, 49, 50, 51, 52, 53, 54, 55, 56, 46, 37, 29, 
       21, 14, 8, 4}]}}], {}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  BaseStyle->{FontFamily -> "Arial"},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\"\[Phi]\"", TraditionalForm], None}, {
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[CurlyTheta]\\)]\\)/GeV\"", 
      TraditionalForm], None}},
  FrameStyle->Directive[
    GrayLevel[0], 18],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None, "TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{500, 4500}, {0, 0.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.870260912695684*^9, 3.870260931010871*^9}, {
   3.870260967926217*^9, 3.870261018884623*^9}, {3.870264772130458*^9, 
   3.8702647746305923`*^9}, 3.870264822781743*^9, 3.870498635655282*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"6267d1cc-e1cf-41c1-8e7d-01b7fec2e8c1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ensuring the extremum of the potential is a local minimum", "Subsection",
 CellChangeTimes->{{3.8704959615564537`*^9, 
  3.870495974822337*^9}},ExpressionUUID->"3ba4a622-108d-48e3-a244-\
80c3cd479796"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Column", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"lamH", "[", 
           RowBox[{"m\[Theta]", ",", "\[Phi]", ",", "x"}], "]"}], "*", 
          RowBox[{"lam\[Theta]", "[", 
           RowBox[{"m\[Theta]", ",", "\[Phi]", ",", "x"}], "]"}]}], " ", "-", 
         " ", 
         RowBox[{
          RowBox[{"lam\[Theta]H", "[", 
           RowBox[{"m\[Theta]", ",", "\[Phi]", ",", "x"}], "]"}], 
          RowBox[{"lam\[Theta]H", "[", 
           RowBox[{"m\[Theta]", ",", "\[Phi]", ",", "x"}], "]"}]}]}], " ", 
        ",", 
        RowBox[{"{", 
         RowBox[{"m\[Theta]", ",", " ", "500", ",", " ", "4500"}], "}"}], " ",
         ",", " ", 
        RowBox[{"FrameLabel", "->", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(m\), \(\[CurlyTheta]\)]\) / GeV\>\"", ",",
            " ", "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \
\(H\)]\)\!\(\*SubscriptBox[\(\[Lambda]\), \
\(\[Theta]\)]\)-\!\(\*SuperscriptBox[SubscriptBox[\(\[Lambda]\), \
\(\[Theta]H\)], \(2\)]\)\>\""}], "}"}]}], ",", 
        RowBox[{"Frame", "->", "True"}], " ", ",", 
        RowBox[{"FrameStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", " ", "18"}], "]"}]}], ",", 
        RowBox[{"PlotLabel", " ", "->", " ", 
         RowBox[{"Style", "[", 
          RowBox[{
          "\"\<Is 4\!\(\*SubscriptBox[\(\[Lambda]\), \
\(H\)]\)\!\(\*SubscriptBox[\(\[Lambda]\), \
\(\[Theta]\)]\)-\!\(\*SuperscriptBox[SubscriptBox[\(\[Lambda]\), \
\(\[Theta]H\)], \(\(2\)\(\\\ \)\)]\)> 0? If this doesn't hold\\nwe haven't \
found the minimum of V(H,\[Theta])\>\"", ",", " ", 
           RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
           RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}]}], 
        ",", " ", 
        RowBox[{"GridLines", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "0", "}"}]}], "}"}]}], ",", " ", 
        RowBox[{"GridLinesStyle", " ", "->", " ", 
         RowBox[{"Directive", "[", "Black", "]"}]}], ",", 
        RowBox[{"PlotRange", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"500", ",", "4500"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1.2"}], "}"}]}], "}"}]}], ",", 
        RowBox[{"ImageSize", " ", "->", " ", 
         RowBox[{"Scaled", "[", "0.5", "]"}]}]}], "]"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<tan\[Beta]=\!\(\*FractionBox[SubscriptBox[\(v\), \(H\)], \
SubscriptBox[\(v\), \(\[Theta]\)]]\)\>\"", " ", ",", " ", 
          RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
          RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}], 
        ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"246", " ", "*", " ", "x"}], ")"}], "/", "1000"}], ",", 
          " ", 
          RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
          RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Sin\[Phi]\>\"", " ", ",", " ", 
          RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
          RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}], 
        ",", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Sin", "[", "\[Phi]", "]"}], ",", " ", 
          RowBox[{"FontSize", " ", "->", " ", "16"}], ",", " ", 
          RowBox[{"FontColor", " ", "->", " ", "\"\<Black\>\""}]}], "]"}]}], 
       "}"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "0.3"}], "}"}], ",", " ", "0.05", ",", " ", "0.62", 
     ",", " ", 
     RowBox[{"Appearance", "->", "\"\<Labeled\>\""}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0.1"}], "}"}], ",", "0", ",", 
     RowBox[{"Pi", "/", "2"}], ",", 
     RowBox[{"Appearance", "->", "\"\<Labeled\>\""}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.870495982169484*^9, 3.870496060284429*^9}, {
   3.870496091068531*^9, 3.870496136082016*^9}, {3.8704962439624367`*^9, 
   3.8704962451917543`*^9}, {3.870496283443396*^9, 3.870496294011869*^9}, {
   3.8704963313961*^9, 3.870496467754445*^9}, {3.870496498010829*^9, 
   3.870496515152639*^9}, 3.870498470133477*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"810ec382-be38-4b0d-8c37-0542a0a1223f"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`x$$ = 0.3, $CellContext`\[Phi]$$ = 0.1, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`x$$], 0.3}, 0.05, 0.62}, {{
       Hold[$CellContext`\[Phi]$$], 0.1}, 0, Rational[1, 2] Pi}}, 
    Typeset`size$$ = {621., {258.3474365234375, 264.6525634765625}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`x$$ = 0.3, $CellContext`\[Phi]$$ = 0.1}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Column[{
         Plot[(
            4 $CellContext`lamH[$CellContext`m\[Theta], \
$CellContext`\[Phi]$$, $CellContext`x$$]) \
$CellContext`lam\[Theta][$CellContext`m\[Theta], $CellContext`\[Phi]$$, \
$CellContext`x$$] - $CellContext`lam\[Theta]H[$CellContext`m\[Theta], \
$CellContext`\[Phi]$$, $CellContext`x$$] \
$CellContext`lam\[Theta]H[$CellContext`m\[Theta], $CellContext`\[Phi]$$, \
$CellContext`x$$], {$CellContext`m\[Theta], 500, 4500}, 
          FrameLabel -> {
           "\!\(\*SubscriptBox[\(m\), \(\[CurlyTheta]\)]\) / GeV", 
            "\!\(\*SubscriptBox[\(\[Lambda]\), \(H\)]\)\!\(\*SubscriptBox[\(\
\[Lambda]\), \(\[Theta]\)]\)-\!\(\*SuperscriptBox[SubscriptBox[\(\[Lambda]\), \
\(\[Theta]H\)], \(2\)]\)"}, Frame -> True, FrameStyle -> Directive[Black, 18],
           PlotLabel -> 
          Style["Is 4\!\(\*SubscriptBox[\(\[Lambda]\), \
\(H\)]\)\!\(\*SubscriptBox[\(\[Lambda]\), \
\(\[Theta]\)]\)-\!\(\*SuperscriptBox[SubscriptBox[\(\[Lambda]\), \
\(\[Theta]H\)], \(\(2\)\(\\ \)\)]\)> 0? If this doesn't hold\nwe haven't \
found the minimum of V(H,\[Theta])", FontSize -> 16, FontColor -> "Black"], 
          GridLines -> {{}, {0}}, GridLinesStyle -> Directive[Black], 
          PlotRange -> {{500, 4500}, {0, 1.2}}, ImageSize -> Scaled[0.5]], {
          Style[
          "tan\[Beta]=\!\(\*FractionBox[SubscriptBox[\(v\), \(H\)], \
SubscriptBox[\(v\), \(\[Theta]\)]]\)", FontSize -> 16, FontColor -> "Black"], 
          
          
          Style[(246 $CellContext`x$$)/1000, FontSize -> 16, FontColor -> 
           "Black"]}, {
          Style["Sin\[Phi]", FontSize -> 16, FontColor -> "Black"], 
          Style[
           Sin[$CellContext`\[Phi]$$], FontSize -> 16, FontColor -> 
           "Black"]}}], 
      "Specifications" :> {{{$CellContext`x$$, 0.3}, 0.05, 0.62, Appearance -> 
         "Labeled"}, {{$CellContext`\[Phi]$$, 0.1}, 0, Rational[1, 2] Pi, 
         Appearance -> "Labeled"}}, "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{669., {325., 331.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.870496412431409*^9, 3.870496468971758*^9}, {
   3.870496501595839*^9, 3.870496516181669*^9}, 3.870498660751893*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"eb3d3815-7514-4f14-8f1f-5449c216d301"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"mh", "=."}], "\[IndentingNewLine]", 
 RowBox[{"vh", "=."}], "\[IndentingNewLine]", 
 RowBox[{"v\[Theta]", "=."}]}], "Input",
 CellChangeTimes->{{3.8704969152481194`*^9, 3.870496920072257*^9}, {
  3.8705162851873817`*^9, 3.870516288977873*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8be259b7-d694-4729-b784-ac336c19440d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"4", "*", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"mh", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"m\[Theta]", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Phi]", "]"}], "^", "2"}]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"vh", "^", "2"}]}]], " ", "*", " ", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"m\[Theta]", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "^", "2"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"mh", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"Sin", "[", "\[Phi]", "]"}], "^", "2"}]}]}], 
     RowBox[{"2", " ", 
      RowBox[{"v\[Theta]", "^", "2"}]}]]}], " ", "-", "  ", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m\[Theta]", "^", "2"}], " ", "-", " ", 
         RowBox[{"mh", "^", "2"}]}], ")"}], "*", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}], "*", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"vh", " ", "*", "v\[Theta]"}]], ")"}], "^", "2"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.8704967480597963`*^9, 3.870496774919279*^9}, {
  3.870496872204357*^9, 3.8704968727357597`*^9}, {3.870516240950657*^9, 
  3.870516250317822*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"f61f4869-0244-466b-8cc5-58ca74559515"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["mh", "2"], " ", 
   SuperscriptBox["m\[Theta]", "2"]}], 
  RowBox[{
   SuperscriptBox["vh", "2"], " ", 
   SuperscriptBox["v\[Theta]", "2"]}]]], "Output",
 CellChangeTimes->{{3.8704967708626833`*^9, 3.8704967754193707`*^9}, 
   3.870496882057865*^9, 3.870496927564403*^9, 3.870498665968419*^9, {
   3.87051627522725*^9, 3.8705162927570868`*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"4a1cbcfb-c6e1-440c-bd03-022755775468"]
}, Open  ]],

Cell[TextData[{
 "We thus see that the ",
 StyleBox["minimum-of-the-potential condition ",
  FontSlant->"Italic"],
 " is satisfied for all parameter space points."
}], "Text",
 CellChangeTimes->{{3.870498394814548*^9, 
  3.870498477332671*^9}},ExpressionUUID->"34b7b5a1-b36e-4169-a5c2-\
91d6f02f719f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8744065113667707`*^9},ExpressionUUID->"51e723fc-da78-4719-8c7b-\
70b95d0fdf63"]
}, Closed]]
},
WindowSize->{1440, 869},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.1 Inherited,
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"5621d7bf-c684-4fff-b38a-cba2139fbfc2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 196, 3, 46, "Input",ExpressionUUID->"792e4c6f-ebe8-4404-afcc-72ba0121ad6e"],
Cell[CellGroupData[{
Cell[779, 27, 339, 9, 37, "Subsection",ExpressionUUID->"6e816df2-d18a-4ea9-8548-21e968f0809c"],
Cell[1121, 38, 755, 19, 65, "Input",ExpressionUUID->"c8dbd93e-ca14-401f-9bdc-ea6389a04730"],
Cell[1879, 59, 795, 21, 68, "Input",ExpressionUUID->"282199cb-72e9-4f69-864f-348be22f1643"],
Cell[2677, 82, 634, 16, 68, "Input",ExpressionUUID->"82a7ad80-ae36-4634-84a8-d35d3a6f3f77"],
Cell[3314, 100, 616, 11, 46, "Input",ExpressionUUID->"3bc30c29-ab77-44a8-902e-07c3a848d7c6"],
Cell[3933, 113, 273, 4, 38, "Text",ExpressionUUID->"acbc9a56-8e08-4231-9746-308126111389"],
Cell[CellGroupData[{
Cell[4231, 121, 6240, 136, 284, "Input",ExpressionUUID->"930ffcc6-9a68-4257-910f-d02db9f82ba4"],
Cell[10474, 259, 4404, 79, 684, "Output",ExpressionUUID->"92bff08d-836e-4f94-a61c-c8c1fab7029a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14927, 344, 418, 10, 37, "Subsection",ExpressionUUID->"75ff556b-9d3b-44aa-adac-ef66947dc3d7"],
Cell[CellGroupData[{
Cell[15370, 358, 1448, 36, 70, "Input",ExpressionUUID->"dc609a20-a2b7-4113-91de-90959ee5321b"],
Cell[16821, 396, 6853, 121, 431, "Output",ExpressionUUID->"6267d1cc-e1cf-41c1-8e7d-01b7fec2e8c1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[23723, 523, 207, 3, 37, "Subsection",ExpressionUUID->"3ba4a622-108d-48e3-a244-80c3cd479796"],
Cell[CellGroupData[{
Cell[23955, 530, 4798, 114, 287, "Input",ExpressionUUID->"810ec382-be38-4b0d-8c37-0542a0a1223f"],
Cell[28756, 646, 3663, 69, 679, "Output",ExpressionUUID->"eb3d3815-7514-4f14-8f1f-5449c216d301"]
}, Open  ]],
Cell[32434, 718, 347, 6, 93, "Input",ExpressionUUID->"8be259b7-d694-4729-b784-ac336c19440d"],
Cell[CellGroupData[{
Cell[32806, 728, 1499, 43, 66, "Input",ExpressionUUID->"f61f4869-0244-466b-8cc5-58ca74559515"],
Cell[34308, 773, 482, 11, 67, "Output",ExpressionUUID->"4a1cbcfb-c6e1-440c-bd03-022755775468"]
}, Open  ]],
Cell[34805, 787, 301, 8, 38, "Text",ExpressionUUID->"34b7b5a1-b36e-4169-a5c2-91d6f02f719f"],
Cell[35109, 797, 130, 3, 46, "Input",ExpressionUUID->"51e723fc-da78-4719-8c7b-70b95d0fdf63"]
}, Closed]]
}
]
*)


